Additive Relations and Betti Growth in Goldbach Rings

The binary Goldbach ring over a field $k$ is the quotient of $R=k[x_p:p\text{ an odd prime}]$ by the relations $x_px_q=x_{p'}x_{q'}$ whenever $p+q=p'+q'$, with $\mathrm{deg}( x_p )=(p,1)$. We prove that if $g$ is a map from the odd primes to an abelian group and $g(p)+g(q)$ depends only on $p+q$, then $g(p)=g(3)+\frac{p-3}{2}(g(5)-g(3))$ for every odd prime $p$. This settles K\'atai and Phong's conjecture on shifted prime arguments and proves, for odd primes, the affine classification they conjectured for binary sums. The universal group of binary prime relations is free of rank two. We obtain a minimal bigraded free resolution from compatible resolutions of finite truncations and determine the growth of its linear Betti numbers in two regimes. For fixed monomial degree $d\ge3$, as the Goldbach degree $n\to\infty$ through $n\equiv d\pmod2$, we prove $\beta_{d-1,n,d}\sim(d-1)T_d(n)/d!$, where $T_d(n)$ counts ordered representations by $d$ odd primes. Explicit Koszul cycles from common prime shifts span a positive fraction of this strand. For finite supports $\mathcal{A}_m=\{p\le m:p\text{ an odd prime}\}$, fix the homological degree $i\ge1$ and sum over all Goldbach degrees. As $m\to\infty$, the linear-strand totals are asymptotic to $i|\mathcal{A}_m|^{i+1}/(i+1)!$ when all binary relations on $\mathcal{A}_m$ are retained, and to $(1-2^{-i})|\mathcal{A}_m|^{i+1}/(i+1)!$ when only relations of common weight at most $m$ are retained. These leading estimates are uniform over fields. The interpolation theorem gives eventual depth at most two for the variable truncations; both truncation families have asymptotically maximal projective dimension.

==> anc/supplement/MANIFEST.json <==
{
  "title": "Additive Relations and Betti Growth in Goldbach Rings: computational supplement",
  "version": 1,
  "date": "2026-11-09",
  "files": {
    "computations/dual-koszul-cocycles-check.py": {
      "bytes": 7765,
      "sha256": "750ddc6d50333857cb65017f1509012720e593a72977dfb7050e5e9d01c04bc2",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/goldbach-cutoff132-single-colon.py": {
      "bytes": 2923,
      "sha256": "39a56b4e783abf2483bf758e92275d9dd7c1cabe8ad97f0fa6a835dbe79dc904",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/goldbach-cutoff42-primary.sing": {
      "bytes": 4456,
      "sha256": "bb5970f9964b67eaa233304b781e4c374cb3026260aaee0b190c2b1bcf8051ee",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/goldbach-cutoff42-tor-check.sing": {
      "bytes": 2411,
      "sha256": "c4933280ae24be99af4b19378eed89f31eb3ae4d85d2b106fcefd6137d9063c1",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/goldbach-single-colon-prefixes.sing": {
      "bytes": 2509,
      "sha256": "2def3ec46081baaa737152af2d86eb7627ce80c23f1a08611f3e05d95d86ef43",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/illustrated-strands-check.py": {
      "bytes": 12118,
      "sha256": "8da13380f000e565fa1d5d0db0cd7020bca341148b1d07f5af7925555f20e777",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/illustrated-strands-data.json": {
      "bytes": 23722,
      "sha256": "97a8adc74d47c0eeb5e9711a973e53f83fb17a87b40c26b41d93ff971a409ddc",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/koszul33-check.py": {
      "bytes": 5703,
      "sha256": "ed465a3cd5dfb9537d1cd6166e1e07037bf3948f8d9a563608a47ed5aed90c29",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/linear-constants-check.py": {
      "bytes": 1958,
      "sha256": "9ab27eb3d89aada25bd31f0afaec365dbbc265e9f55a5829e24883693946218d",
      "origin": "Unchanged copy from the joint computational supplement"
    },
    "computations/prime-pair-depth-check.py": {
      "bytes": 4769,
      "sha256": "5409f4132bbb6e1f2fb6882085eeb06211d0c132950cf994e29b7334c79c64ea",
      "origin": "New focused-package source or reference summary"
    },
    "computations/prime-pair-depth-expected.json": {
      "bytes": 456,
      "sha256": "3f07c53b347115a98315b274eaefebb9d6b72b0a34b65c9e03101c2e9cb9f5fb",
      "origin": "New focused-package source or reference summary"
    },
    "README.txt": {
      "bytes": 7669,
      "sha256": "2b53ba9c26b51fa4dbd0f757c8b66461ef2d4a4deac782cbe008336beb369146",
      "origin": "New focused-package source or reference summary"
    },
    "verify.py": {
      "bytes": 4329,
      "sha256": "10fa66200ac8c80fbf0af49056d970f910bdb537c309fdd04c1d2723a677c257",
      "origin": "New focused-package source or reference summary"
    }
  },
  "excluded": [
    "MANIFEST.json (this integrity index)",
    "reports/ (mutable execution outputs and staged copies)"
  ],
  "scope": "Six fresh standard-library Python checks; three separately executed Singular scripts."
}


==> anc/supplement/README.txt <==
COMPUTATIONAL SUPPLEMENT
Additive Relations and Betti Growth in Goldbach Rings
Michael Nelson
9 November 2026

RUNNING THE SIX PYTHON CHECKS

  python verify.py

Invoke this from the supplement directory or use the full path to verify.py.
Python 3.10 or later and its standard library suffice. Do not use -O or -OO:
assertions are part of the checks, and the runner rejects optimized execution.
No external data, network access, Sage, SymPy, or Singular is needed for these
six checks. The prime-pair check uses an exhaustive sieve through 20,000,000.

MANIFEST.json records SHA256 hashes of all immutable sources, input data,
the expected prime-pair summary, this README, and the runner. The runner
checks the hashes before and after execution. It does not modify these
inputs. All generated logs and reports are placed under reports/, which is
excluded from the manifest. Unchanged copies of the five original Python
checkers run under reports/replay/ because two write relative to their own
source path. An overall successful run exits with code 0 and prints
OVERALL PASS. reports/verification.json records the outcome of every check.

The five earlier Python checkers, their illustrated-strand input, and the
three Singular scripts are byte-for-byte copies from the joint supplement
of the combined manuscript and its two companion papers. This focused
package does not require that larger supplement or the topological paper.
The new prime-pair checker reproduces the finite arithmetic depth check.

CHECKS AND MATHEMATICAL SCOPE

1. computations/linear-constants-check.py
   Checks 56 arity/homological-degree pairs using exact rational arithmetic.
   Compares inclusion-exclusion constants with the positive ordered-gap
   expression and checks the binary simplifications and i=1 case.
   This is a finite consistency check, not a proof of the asymptotic theorem.

2. computations/illustrated-strands-check.py
   Input: illustrated-strands-data.json.
   Reconstructs the displayed polynomial boundaries; checks weights,
   minimality, consecutive products zero, and exactness by integral unit
   pivots. Checks all 12 nonempty cubic strands through weight 31, and the
   illustrated strands (18,2), (42,2), (23,3), (31,3), and (34,4).
   Verifies the five oriented faces of the square-pyramid three-cell.
   These are strand-local checks, not a global cellular resolution claim.

3. computations/koszul33-check.py
   Reconstructs the eleven product-star edges and four face cycles in
   bidegree (33,3), checks the coefficient/exterior-index swaps, and uses
   a determinant of absolute value one to verify the integral basis.

4. computations/goldbach-cutoff132-single-colon.py
   Reconstructs binary-move components through prime 131. For
   f=x127^6-x107*x131^5, the endpoints of x3*f lie in distinct components
   of sizes 211 and 322. Verifies a path with multiplier x3^2 and a path
   with one x3 after adjoining 137. The filename uses the older cutoff
   label 132; in the paper's inclusive convention the first support
   containing 131 is A_131. The support and calculation are identical.

5. computations/dual-koszul-cocycles-check.py
   Reconstructs the quadratic and cubic binary-move components at every
   odd-prime prefix from last prime 11 through last prime 101. Checks all
   2299 cubic identities over these 22 supports, the signed differential,
   and an integral coefficient detector taking the cocycle to 1 and every
   incoming column to 0. Also verifies the separate cutoff-8 example.
   With A_m={odd primes <=m}, the 22 supports cover 11<=m<=102.
   Historical output labels use last-prime+1; this does not change support.
   These finite checks do not prove the infinite dual-cocycle conjecture.

6. computations/prime-pair-depth-check.py
   Input: prime-pair-depth-expected.json (never overwritten).
   Independently constructs an Eratosthenes sieve and, for each odd prime p,
   scans primes q>=5 in increasing order to find r=p+3-q prime, with q<=r.
   Repeated summands are allowed. Verifies q,r<=p-2, so the pair lies in
   the same prime prefix. Trial division independently crosschecks the
   sieve through 10,000. At the default bound it compares the entire
   deterministic summary with the recorded expected JSON.

   Expected bound: 20,000,000 inclusive.
   Odd primes tested: 1,270,606; largest prime: 19,999,999.
   The only exceptions are 3 and 5, so all 1,270,604 primes p>=7 pass.
   The largest least first summand is 691, first attained at
   (p,q,r)=(7,499,939,691,7,499,251).
   SHA256 of the ordered little-endian uint32 witness triples:
   9dcd43df6307b892e7b87c69bba0f7a38b75e99eac440d8c0946a23c19398e10

   Standalone commands:
     python computations/prime-pair-depth-check.py
     python computations/prime-pair-depth-check.py --limit 100000 --output reports/small-pair-check.json
   The smaller command recomputes that range; the recorded full summary
   is compared only when --limit is 20000000.

DEPTH CONSEQUENCES AND LIMITS

The finite prime-pair check, together with the fixed-anchor proposition
proved in the manuscript, gives depth G^{<m}<=2 over every field for every
integer 3<=m<=20,000,000. For m>=6 the exceptional set is {3,5}; the
smaller nonempty supports are polynomial rings in one or two variables.
The notation G^{<m} specifies all pair relations on the inclusive support
A_m, rather than a strict inequality on prime labels.

This is an upper bound, not a computation that the depth equals two.
Exact depth may be 0, 1, or 2. The computation gives no conclusion beyond
its finite range. It complements the paper's separate theorem that the
same bound holds for all sufficiently large variable cutoffs, whose
numerical onset is not specified. Combining the two statements does not
settle any unverified gap between them.

The prime-pair condition is sufficient; it is not claimed necessary for
the depth bound. For the relation-weight cutoff G^{<=m}, a witness for p
has weight p+3 and may be omitted near m. The manuscript then gives the
weaker bound depth<=2+u_m<=4 in this finite range for m>=6, where u_m counts
primes in (m-3,m]. This check does not establish depth<=2 for that family.

THREE SEPARATE SINGULAR CHECKS

From the supplement directory, run:
  Singular -q computations/goldbach-cutoff42-primary.sing
  Singular -q computations/goldbach-cutoff42-tor-check.sing
  Singular -q computations/goldbach-single-colon-prefixes.sing

These scripts were developed with Singular 4.4.1p5 and use its standard
libraries primdec.lib and elim.lib. They regenerate the relevant ideals;
no saved matrix or ideal input is required. The Python runner verifies
their source hashes but DOES NOT run Singular or recheck these claims.
Capture stdout separately if saved execution logs are desired.

The first script checks toric elimination, the primary decomposition,
and variable colon ideals on the supports through 41 and through 29,
over Q and F_2. The second checks regular sequences, socles, and the
regularity bound on the support through 41, giving depths 2,1,0 for
G, its toric quotient, and G/(x3), respectively. The third tests all
31 nonempty odd-prime prefixes through 131 over Q. It checks the
single-colon equalities at earlier prefixes, the second-colon equality
at 131, and the colon of the exceptional binomial. The manuscript gives
the field-independence argument for binomial membership assertions;
hash agreement alone is not a mathematical verification.

The general asymptotic, interpolation, stabilization, and eventual-depth
proofs are in the manuscript. No torsion, Massey-product, residue-field,
or ternary-prime-operation calculations are needed for this package.


==> anc/supplement/computations/dual-koszul-cocycles-check.py <==
"""Exact finite dual Koszul cocycles in the binary Goldbach ring.

Python standard library only. Reconstructs binary-move components over Z,
checks signed differentials, and uses an integral coefficient functional
which vanishes on every incoming column and takes the cocycle to 1.
No equality with the toric quotient and no characteristic-zero inference
is used. The checked supports are every odd-prime prefix through 101,
starting with {3,5,7,11}; the separate cutoff-8 example is also checked.
"""
from collections import Counter
from functools import lru_cache
from itertools import combinations, combinations_with_replacement
from math import prod
from pathlib import Path
import json


def primes_to(bound):
    return tuple(p for p in range(3, bound + 1, 2)
                 if all(p % q for q in range(2, int(p ** .5) + 1)))


class BinaryRing:
    def __init__(self, support):
        self.support = tuple(support)
        self.pairs = {}
        for pair in combinations_with_replacement(self.support, 2):
            self.pairs.setdefault(sum(pair), []).append(pair)

    @lru_cache(None)
    def components(self, degree):
        """Canonical monomial in every actual binary-move component."""
        vertices = tuple(combinations_with_replacement(self.support, degree))
        parent = {v: v for v in vertices}

        def find(v):
            while parent[v] != v:
                parent[v] = parent[parent[v]]
                v = parent[v]
            return v

        for v in vertices:
            for i, j in combinations(range(degree), 2):
                rest = v[:i] + v[i+1:j] + v[j+1:]
                for pair in self.pairs[v[i] + v[j]]:
                    w = tuple(sorted(rest + pair))
                    assert sum(w) == sum(v) and len(w) == len(v)
                    a, b = find(v), find(w)
                    if a != b:
                        parent[a] = b
        groups = {}
        for v in vertices:
            groups.setdefault(find(v), []).append(v)
        normal = {}
        for group in groups.values():
            rep = max(group, key=lambda v: (prod(v), v))
            for v in group:
                normal[v] = rep
        return normal

    def normalize(self, terms):
        out = Counter()
        for coefficient, monomial, exterior in terms:
            assert tuple(sorted(exterior)) == tuple(exterior)
            assert len(set(exterior)) == len(exterior)
            monomial = tuple(sorted(monomial))
            rep = self.components(len(monomial))[monomial]
            out[tuple(exterior), rep] += coefficient
        return {key: value for key, value in out.items() if value}

    def delta(self, terms):
        result = []
        for coefficient, monomial, exterior in terms:
            for p in self.support:
                if p not in exterior:
                    sign = (-1) ** sum(q < p for q in exterior)
                    result.append((coefficient * sign,
                                   tuple(sorted(tuple(monomial) + (p,))),
                                   tuple(sorted(tuple(exterior) + (p,)))))
        return self.normalize(result)


def check_small_example():
    ring = BinaryRing((3, 5, 7))
    z = [(1, (3,), (3, 5)), (1, (5,), (3, 7))]
    assert not ring.delta(z)
    # In internal bidegree (-5,-1), C1 consists only of the basis epsilon_5.
    incoming = [(1, (), (5,))]
    detector = ((3, 7), (5,))
    assert ring.normalize(z)[detector] == 1
    assert ring.delta(incoming).get(detector, 0) == 0
    return {'cutoff': 8, 'internal_bidegree': [-5, -1],
            'closed': True, 'integral_nonboundary_detector': True}


def main():
    if not __debug__:
        raise SystemExit('Assertions are part of the certificate; do not use -O/-OO.')
    all_primes = primes_to(101)
    choices = {5: (3, 3), 7: (3, 5)}
    cases = []
    identity_count = 0
    for last in all_primes[3:]:
        ring = BinaryRing(tuple(p for p in all_primes if p <= last))
        representations = ring.pairs[last + 1]
        choices[last] = max(representations, key=prod)
        assert all(sum(mon) == p + 1 and len(mon) == 2
                   for p, mon in choices.items())
        # All quadratic representations already coincide by a single binary
        # move. The cubic tests below, in contrast, require actual paths.
        normal2 = ring.components(2)
        for p, mon in choices.items():
            assert all(normal2[pair] == normal2[mon]
                       for pair in ring.pairs[p + 1])
        normal3 = ring.components(3)
        for p, q in combinations(choices, 2):
            left = tuple(sorted((p,) + choices[q]))
            right = tuple(sorted((q,) + choices[p]))
            assert normal3[left] == normal3[right], (last, p, q, left, right)
            identity_count += 1
        z = [(1, mon, (3, p)) for p, mon in choices.items()]
        assert all(sum(mon) - sum(ext) == -2 and len(mon) - len(ext) == 0
                   for _, mon, ext in z)
        assert not ring.delta(z), ('Signed cocycle check failed', last)
        detector = ((3, 11), (5, 7))
        assert ring.normalize(z)[detector] == 1
        # Enumerate the entire incoming C1 basis in bidegree (-2,0).
        # A coefficient at epsilon_p must be x_(p-2). Neither p=3 nor
        # p=11 admits such a variable, so this functional kills all boundaries.
        incoming_columns = 0
        for p in ring.support:
            if p - 2 in ring.support:
                column = ring.delta([(1, (p - 2,), (p,))])
                assert column.get(detector, 0) == 0
                incoming_columns += 1
        assert 1 not in ring.support and 9 not in ring.support
        cases.append({'cutoff': last + 1, 'support': ring.support,
                      'terms': len(z), 'cubic_identities': len(choices)*(len(choices)-1)//2,
                      'incoming_columns': incoming_columns,
                      'closed_over_every_field': True,
                      'nonboundary_over_every_field': True})
    assert len(cases) == 22 and identity_count == 2299
    report = {
        'status': 'PASS', 'coefficient_fields': 'Every field',
        'method': 'Integral binary-move components, signed exterior differential, '
                  'and coefficient functional with value 1 on the cocycle '
                  'and value 0 on every incoming basis column.',
        'formula': 'omega_m = epsilon_3 wedge sum_(5<=q<m) y_q epsilon_q',
        'codifferential': 'd^star(omega) = theta_m wedge omega',
        'representative_choice': 'For q+1=p_1+p_2, choose x_(p_1)*x_(p_2) '
                                 'with maximum product p_1*p_2; y_q is its class.',
        'internal_bidegree': [-2, 0],
        'supports_checked': len(cases), 'cubic_identities_checked': identity_count,
        'coefficients': [{'q': q, 'y_q': mon} for q, mon in choices.items()],
        'small_example': check_small_example(), 'cases': cases,
        'scope': 'Every distinct odd-prime support for integers 12<=m<=102, '
                 'plus the separate cutoff-8 example. No infinite-family '
                 'claim and no full-depth or full-cohomology calculation.'}
    path = Path(__file__).resolve().parent.parent / 'reports' / 'dual-koszul-cocycles-verification.json'
    path.parent.mkdir(exist_ok=True)
    path.write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    print('PASS: 22 odd-prime prefixes, last primes 11 through 101')
    print('PASS: 2299 cubic binary-connectivity identities and signed cocycle checks')
    print('PASS: integral nonboundary detectors for every prefix and cutoff 8')
    print('Field scope: every field; no characteristic-zero extrapolation')
    print('Infinite extension remains conjectural')


if __name__ == '__main__':
    main()


==> anc/supplement/computations/goldbach-cutoff132-single-colon.py <==
"""The cutoff-132 single-colon obstruction. Requires Python 3."""
from collections import defaultdict, deque
from itertools import combinations_with_replacement
from math import isqrt


def odd_primes(cutoff):
    return [p for p in range(3, cutoff, 2)
            if all(p % j for j in range(3, isqrt(p) + 1, 2))]


def pair_fibers(cutoff):
    groups = defaultdict(list)
    for p, q in combinations_with_replacement(odd_primes(cutoff), 2):
        groups[p + q].append((p, q))
    return groups


def explore(start, target, groups):
    """Breadth-first search through all binary moves until target or exhaustion."""
    start, target = tuple(sorted(start)), tuple(sorted(target))
    predecessor = {start: None}
    queue = deque([start])
    while queue:
        x = queue.popleft()
        if x == target:
            path = []
            while x is not None:
                path.append(x)
                x = predecessor[x]
            return path[::-1], len(predecessor)
        for i, p in enumerate(x):
            if i and x[i - 1] == p:
                continue
            for j in range(i + 1, len(x)):
                if j > i + 1 and x[j] == x[j - 1]:
                    continue
                fixed = x[:i] + x[i + 1:j] + x[j + 1:]
                for pair in groups[p + x[j]]:
                    neighbor = tuple(sorted(fixed + pair))
                    if neighbor not in predecessor:
                        predecessor[neighbor] = x
                        queue.append(neighbor)
    return [], len(predecessor)


def main():
    groups = pair_fibers(132)
    lhs, rhs = (127,) * 6, (107,) + (131,) * 5
    assert sum(lhs) == sum(rhs) == 762 and len(lhs) == len(rhs) == 6
    assert groups[254] == [(127, 127)]
    left, right = (3,) + lhs, (3,) + rhs
    path, left_count = explore(left, right, groups)
    assert not path and left_count == 211
    path, right_count = explore(right, left, groups)
    assert not path and right_count == 322
    print("Disconnected single-multiplier components:", left_count, right_count)
    path, _ = explore((3,) + left, (3,) + right, groups)
    assert len(path) == 8
    print("Shortest path with multiplier x3^2:")
    for vertex in path:
        print(*vertex)

    # Admitting 137 supplies the previously absent three-and-three profile.
    larger_groups = pair_fibers(138)
    bridge = (3, 113, 127, 127, 127, 131, 137)
    assert sum(bridge) == sum(left)
    assert sum(p % 3 == 1 for p in bridge) == 3
    assert sum(p % 3 == 2 for p in bridge) == 3
    path, _ = explore(left, right, larger_groups)
    assert len(path) == 9
    to_bridge, _ = explore(left, bridge, larger_groups)
    from_bridge, _ = explore(bridge, right, larger_groups)
    assert to_bridge and from_bridge
    print("Cutoff 138: shortest singly multiplied path has eight moves.")
    print("Reachable three-and-three profile:", *bridge)


if __name__ == "__main__":
    main()



==> anc/supplement/computations/goldbach-cutoff42-primary.sing <==
// Full binary Goldbach ideal on the odd primes below 42.
// Run: Singular -q goldbach-cutoff42-primary.sing
LIB "primdec.lib";

proc equalIdeals(ideal A, ideal B)
{
    return(size(ideal(reduce(A, std(B)))) == 0
        && size(ideal(reduce(B, std(A)))) == 0);
}

proc binaryRelations(intvec primes)
{
    int n,i,j;
    ideal I=0;
    poly anchor,pair;
    for (n=6;n<=2*primes[size(primes)];n=n+2)
    {
        anchor=0;
        for (i=1;i<=size(primes);i++)
        {
            for (j=i;j<=size(primes);j++)
            {
                if (primes[i]+primes[j]==n)
                {
                    pair=var(i)*var(j);
                    if (anchor==0) { anchor=pair; }
                    else { I=I,anchor-pair; }
                }
            }
        }
    }

    return(I);
}

proc verifyCutoff(int ch)
{
    ring R=ch,(x3,x5,x7,x11,x13,x17,x19,x23,x29,x31,x37,x41),dp;
    intvec primes=3,5,7,11,13,17,19,23,29,31,37,41;
    int i;
    ideal I=binaryRelations(primes);

    // The toric map x_p -> v*u^((p-3)/2) has the same kernel as
    // x_p -> v*u^p: equal ordinary lengths are imposed in both.
    ring E=ch,(u,v,x3,x5,x7,x11,x13,x17,x19,x23,x29,x31,x37,x41),dp;
    ideal parametrization;
    for (i=1;i<=size(primes);i++)
    { parametrization[i]=var(i+2)-v*u^((primes[i]-3) div 2); }
    ideal kernelE=eliminate(parametrization,u*v);
    setring R;
    ideal J=imap(E,kernelE);
    ideal cubics=x13*x37^2-x5*x41^2, x19*x37^2-x11*x41^2,
        x31^3-x11*x41^2, x31^2*x37-x17*x41^2, x29*x37^2-x31^2*x41,
        x31*x37^2-x23*x41^2, x37^3-x29*x41^2;
    if (!equalIdeals(J,I+cubics)) { ERROR("Incorrect toric generators"); }

    poly w=1;
    for (i=1;i<=size(primes);i++) { w=w*var(i); }
    if (!equalIdeals(quotient(I,ideal(x3)),J)) { ERROR("Incorrect colon by x3"); }
    if (!equalIdeals(quotient(I,ideal(w)),J)) { ERROR("Incorrect colon by the variable product"); }

    ideal P29=x3,x5,x7,x11,x13,x17,x19,x23,x29;
    ideal P31=P29,x31;
    list decomp=primdecGTZ(I);
    if (size(decomp)!=3) { ERROR("Unexpected primary decomposition"); }
    int toricParts,coordinateParts,embeddedParts;
    ideal Q31;
    for (i=1;i<=size(decomp);i++)
    {
        ideal Q=decomp[i][1];
        ideal P=decomp[i][2];
        if (equalIdeals(P,J) && equalIdeals(Q,J)) { toricParts++; }
        if (equalIdeals(P,P29) && equalIdeals(Q,P29)) { coordinateParts++; }
        if (equalIdeals(P,P31) && !equalIdeals(Q,P31))
        { embeddedParts++; Q31=Q; }
        kill Q,P;
    }
    if (toricParts!=1 || coordinateParts!=1 || embeddedParts!=1)
    { ERROR("Unexpected associated primes"); }
    ideal candidate=sat(I+ideal(x31^3),ideal(x37));
    if (!equalIdeals(Q31,candidate)) { ERROR("Incorrect embedded primary ideal"); }
    // Uncomment the next line to display an explicit minimal generating set.
    // print(minbase(std(Q31)));

    if (!equalIdeals(intersect(intersect(J,P29),Q31),I))
    { ERROR("Primary components do not intersect to I"); }

    poly f=cubics[1];
    if (reduce(f,std(I))==0 || !equalIdeals(quotient(I,ideal(f)),P31))
    { ERROR("Incorrect witness annihilator"); }
    for (i=1;i<=size(primes);i++)
    {
        int regular=equalIdeals(quotient(I,ideal(var(i))),I);
        if (regular!=(primes[i]>31)) { ERROR("Incorrect regularity"); }
        kill regular;
    }
    print("PASS char "+string(ch)+": J and P29 minimal; P31 embedded.");
    print("Annihilator of x13*x37^2-x5*x41^2 is P31; x37, x41 regular.");
}


// Smaller cutoff: x19 is regular although x23 is a zero divisor.
proc verifyCutoff30(int ch)
{
    ring R=ch,(x3,x5,x7,x11,x13,x17,x19,x23,x29),dp;
    intvec primes=3,5,7,11,13,17,19,23,29;
    ideal I=binaryRelations(primes);
    list decomp=primdecGTZ(I);
    if (size(decomp)!=2) { ERROR("Unexpected primary decomposition at 30"); }
    ideal P=x3,x5,x7,x11,x13,x17,x23;
    int i,coordinateParts;
    for (i=1;i<=size(decomp);i++)
    {
        if (equalIdeals(decomp[i][2],P)) { coordinateParts++; }
    }
    if (coordinateParts!=1) { ERROR("Missing coordinate prime at 30"); }
    int regular;
    for (i=1;i<=size(primes);i++)
    {
        regular=equalIdeals(quotient(I,ideal(var(i))),I);
        if (regular != (primes[i]==19 || primes[i]==29))
        { ERROR("Incorrect regularity at 30"); }
    }
    print("PASS char "+string(ch)+", cutoff 30: x19 and x29 regular; x23 zero divisor.");
}

verifyCutoff(0);
verifyCutoff(2);
verifyCutoff30(0);
verifyCutoff30(2);
quit;


==> anc/supplement/computations/goldbach-cutoff42-tor-check.sing <==
// Run with Singular -q goldbach-cutoff42-tor-check.sing.
// The second presentation of J is independently verified by toric
// elimination in the manuscript supplement's goldbach-cutoff42-primary.sing.

proc sameIdeal(ideal A, ideal B)
{
    return(size(ideal(reduce(A,std(B))))==0
        && size(ideal(reduce(B,std(A))))==0);
}
proc requireRegular(ideal K, poly f)
{
    if (!sameIdeal(quotient(K,ideal(f)),K)) {ERROR("expected regular element");}
}
proc requireSocle(ideal K)
{
    if (sameIdeal(quotient(K,maxideal(1)),K)) {ERROR("expected nonzero socle");}
}
proc verifyTorDepth(int ch)
{
    ring R=ch,(x3,x5,x7,x11,x13,x17,x19,x23,x29,x31,x37,x41),dp;
    intvec primes=3,5,7,11,13,17,19,23,29,31,37,41;
    ideal I=0;
    int i,j,n;
    poly anchor,pair;
    for (n=6;n<=82;n=n+2) {
        anchor=0;
        for (i=1;i<=size(primes);i++) {
            for (j=i;j<=size(primes);j++) {
                if (primes[i]+primes[j]==n) {
                    pair=var(i)*var(j);
                    if (anchor==0) {anchor=pair;}
                    else {I=I,anchor-pair;}
                }
            }
        }
    }
    ideal J=I,x13*x37^2-x5*x41^2,x19*x37^2-x11*x41^2,
        x31^3-x11*x41^2,x31^2*x37-x17*x41^2,x29*x37^2-x31^2*x41,
        x31*x37^2-x23*x41^2,x37^3-x29*x41^2;
    ideal C=I,x3;
    if (!sameIdeal(quotient(I,ideal(x3)),J)) {ERROR("incorrect colon");}

    requireRegular(I,x37);
    ideal G1=I,x37;
    requireRegular(G1,x3+x41);
    ideal G2=G1,x3+x41;
    requireSocle(G2);
    // The quotient by two regular linear forms agrees with the
    // coordinate line x31 in all ordinary degrees >= 3.
    ideal P=x3,x5,x7,x11,x13,x17,x19,x23,x29,x37,x41;
    if (size(ideal(reduce(G2,std(P))))!=0) {ERROR("quotient not on coordinate line");}
    if (size(ideal(reduce(maxideal(2)*P,std(G2))))!=0) {ERROR("torsion survives in length three");}
    requireRegular(J,x3);
    ideal T1=J,x3;
    requireSocle(T1);

    ideal socle=x5*x7,x5*x13,x5*x19,x5*x23,x7*x23,x5*x31;
    if (!sameIdeal(quotient(C,maxideal(1)),C+socle)) {ERROR("incorrect slice socle");}
    for (i=1;i<=6;i++) {
        if (reduce(socle[i],std(C))==0) {ERROR("vanishing socle representative");}
    }
    print("PASS char "+string(ch)+": depths G,T,C = 2,1,0; projective dimensions = 10,11,12.");
    print("Six C socle classes, of length 2 and weights 12,18,24,28,30,36.");
}
verifyTorDepth(0);
verifyTorDepth(2);
quit;


==> anc/supplement/computations/goldbach-single-colon-prefixes.sing <==
// Run Singular -q goldbach-single-colon-prefixes.sing.
// Checks every distinct positive odd-prime prefix through largest prime 131.
LIB "elim.lib";
proc verifyPrefix(intvec P, int n)
{
    ring R=0,(x(1..n)),dp;
    int i,j,wn,tr; int top=P[n];
    ideal I=0;
    poly anchor,term;
    for (wn=6;wn<=2*top;wn=wn+2)
    {
        anchor=0;
        for (i=1;i<=n;i++) { for (j=i;j<=n;j++)
        {
            if (P[i]+P[j]==wn)
            {
                term=var(i)*var(j);
                if (anchor==0) { anchor=term; }
                else { I=I,anchor-term; }
            }
        }}
    }
    // For primes p>=7 verify p+3=q+r with q,r greater than 3 and less
    // than p. This gives J=(I:x3^infinity) by triangular elimination.
    for (i=3;i<=n;i++)
    {
        tr=0;
        int j1,j2;
        for (j1=2;j1<i;j1++) { for (j2=j1;j2<i;j2++)
        { if (P[j1]+P[j2]==P[i]+3) { tr=1; } }}
        kill j1,j2;
        if (!tr) { ERROR("Missing triangular relation for prime "+string(P[i])); }
    }
    ideal H1=quotient(I,ideal(x(1)));
    ideal H2=quotient(H1,ideal(x(1)));
    ideal residues=simplify(reduce(H2,std(H1)),2);
    if (top<131 && size(residues)>0) { ERROR("Unexpected early discrepancy"); }
    if (top==131)
    {
        // Look up indices by their actual prime labels.
        int ip107,ip127;
        for (i=1;i<=n;i++)
        {
            if (P[i]==107) { ip107=i; }
            if (P[i]==127) { ip127=i; }
        }
        poly f=var(ip127)^6-var(ip107)*var(n)^5;
        if (size(residues)!=1 || reduce(f,std(H1))==0 || reduce(f,std(H2))!=0)
        { ERROR("Incorrect sextic discrepancy"); }
        if (size(ideal(reduce(H2,std(H1+ideal(f)))))!=0)
        { ERROR("Sextic does not generate discrepancy"); }
        ideal small=0;
        for (i=1;i<=n;i++) { if (P[i]<=113) { small=small,var(i); } }
        ideal annihilator=quotient(H1,ideal(f));
        if (size(ideal(reduce(annihilator,std(small))))!=0
            || size(ideal(reduce(small,std(annihilator))))!=0)
        { ERROR("Sextic annihilator differs from the coordinate ideal"); }
        ideal H3=quotient(H2,ideal(x(1)));
        if (size(ideal(reduce(H3,std(H2))))!=0)
        { ERROR("Colon not stabilized at power two"); }
    }
    print("PASS prefix ending with "+string(top)+", discrepancies: "+string(size(residues)));
}
intvec P=3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61,67,71,73,79,83,89,97,101,103,107,109,113,127,131;
int n;
for (n=1;n<=size(P);n++) { verifyPrefix(P,n); }
quit;



==> anc/supplement/computations/illustrated-strands-check.py <==
"""Verify the illustrated finite minimal-resolution strands using only stdlib.

Run from any working directory. All matrices are reconstructed from polynomial
boundaries in illustrated-strands-data.json. Integer elimination uses only unit
pivots; a zero residual proves the stated rank and unit Smith factors over Z.
No saved rank or geometric assertion is accepted as a substitute for a check.
"""
from collections import defaultdict
from functools import lru_cache
from itertools import combinations_with_replacement
from math import prod
from pathlib import Path
import json

DATA = json.loads(Path(__file__).with_name("illustrated-strands-data.json").read_text())
LIMIT = DATA["prime_support_through"]
assert LIMIT >= 39  # Every total label in the requested strands is at most 42-3.
A = tuple(n for n in range(3, LIMIT + 1, 2)
          if all(n % p for p in range(2, int(n**0.5) + 1)))
GENERATORS = DATA["generators"]
BY_ID = {g["id"]: g for g in GENERATORS}
assert len(BY_ID) == len(GENERATORS)
assert BY_ID["1"] == {"id": "1", "h": 0, "n": 0, "d": 0, "boundary": []}

@lru_cache(None)
def monomials(n, d):
    if d < 0 or n < 3*d:
        return ()
    if d == 0:
        return ((),) if n == 0 else ()
    return tuple(t for t in combinations_with_replacement(
        tuple(a for a in A if a <= n), d) if sum(t) == n)

def terms(g):
    result = defaultdict(int)
    for term in g["boundary"]:
        mon = tuple(sorted(term["monomial"]))
        result[(term["target"], mon)] += int(term["coefficient"])
    return {key: value for key, value in result.items() if value}

for g in GENERATORS[1:]:
    assert g["boundary"], g["id"]
    for (target, mon), coefficient in terms(g).items():
        t = BY_ID[target]
        assert mon and all(p in A for p in mon), (g["id"], target, mon)
        assert t["h"] == g["h"] - 1
        assert t["n"] + sum(mon) == g["n"]
        assert t["d"] + len(mon) == g["d"]
        assert isinstance(coefficient, int)

# Completeness and exact orientation of all chosen quadratic stars.
expected_quadratics = set()
for n in range(6, 43):
    pairs = monomials(n, 2)
    if pairs:
        anchor = max(pairs, key=prod)
        for leaf in pairs:
            if leaf != anchor:
                expected_quadratics.add((n, leaf, anchor))
actual_quadratics = set()
for g in GENERATORS:
    if g["h"] != 1:
        continue
    assert g["d"] == 2 and 6 <= g["n"] <= 42
    b = terms(g)
    assert len(b) == 2 and sorted(b.values()) == [-1, 1]
    anchor = next(mon for (target, mon), c in b.items() if c == 1)
    leaf = next(mon for (target, mon), c in b.items() if c == -1)
    assert all(target == "1" for target, mon in b)
    actual_quadratics.add((g["n"], leaf, anchor))
assert actual_quadratics == expected_quadratics
assert len(actual_quadratics) == sum(g["h"] == 1 for g in GENERATORS)

# Internal certificate identifiers are stable; printed labels use increasing
# positive product gap in each quadratic fiber. The anchor has coefficient +1.
expected_labels = {}
for n in sorted({g["n"] for g in GENERATORS if g["h"] == 1}):
    fiber = []
    for g in GENERATORS:
        if g["h"] == 1 and g["n"] == n:
            gap = sum(c*prod(mon) for (target, mon), c in terms(g).items())
            assert gap > 0
            fiber.append((gap, g["id"]))
    for prime_count, (gap, gid) in enumerate(sorted(fiber)):
        expected_labels[gid] = {"name": f"e{n},2" + "'"*prime_count,
                                "product_gap": gap}
assert DATA["quadratic_display_labels"] == expected_labels
assert expected_labels["e1_22_2_1"] == {"name": "e22,2'", "product_gap": 64}
assert expected_labels["e1_24_2_2"] == {"name": "e24,2", "product_gap": 24}
assert expected_labels["e1_24_2_1"] == {"name": "e24,2'", "product_gap": 48}
assert expected_labels["e1_42_2_3"] == {"name": "e42,2", "product_gap": 60}
assert expected_labels["e1_42_2_2"] == {"name": "e42,2'", "product_gap": 96}
assert expected_labels["e1_42_2_1"] == {"name": "e42,2''", "product_gap": 252}

@lru_cache(None)
def basis(h, n, d):
    return tuple((g["id"], mon) for g in GENERATORS
                 if g["h"] == h and g["d"] <= d
                 for mon in monomials(n-g["n"], d-g["d"]))

def differential(h, n, d):
    rows, columns = basis(h-1, n, d), basis(h, n, d)
    row_index = {row: i for i, row in enumerate(rows)}
    matrix = [[0]*len(columns) for _ in rows]
    for j, (gid, mon) in enumerate(columns):
        for (target, coefficient_mon), coefficient in terms(BY_ID[gid]).items():
            row = (target, tuple(sorted(mon + coefficient_mon)))
            assert row in row_index
            matrix[row_index[row]][j] += coefficient
    return matrix, rows, columns

def unit_rank(matrix, column_count):
    """Unimodular row/column reduction; fail if a nonzero residual survives."""
    m = [row[:] for row in matrix]
    rows, columns = len(m), column_count
    assert all(len(row) == columns for row in m)
    k = 0
    while k < min(rows, columns):
        pivot = next(((i, j) for i in range(k, rows)
                      for j in range(k, columns) if abs(m[i][j]) == 1), None)
        if pivot is None:
            break
        i, j = pivot
        m[k], m[i] = m[i], m[k]
        for row in m:
            row[k], row[j] = row[j], row[k]
        unit = m[k][k]
        for i in range(k+1, rows):
            multiplier = m[i][k] // unit
            if multiplier:
                m[i] = [x-multiplier*y for x, y in zip(m[i], m[k])]
        # Clear the rest of the pivot row by integral column operations.
        for j in range(k+1, columns):
            multiplier = m[k][j] // unit
            if multiplier:
                for i in range(rows):
                    m[i][j] -= multiplier*m[i][k]
        k += 1
    assert not any(m[i][j] for i in range(k, rows)
                   for j in range(k, columns)), "Nonzero residual after unit pivots"
    return k

def check_composition(left, right, right_columns):
    middle = len(right)
    assert all(len(row) == middle for row in left)
    assert all(len(row) == right_columns for row in right)
    assert all(sum(left[i][k]*right[k][j] for k in range(middle)) == 0
               for i in range(len(left)) for j in range(right_columns))

def component_count(matrix, vertex_count):
    parent = list(range(vertex_count))
    def find(v):
        while parent[v] != v:
            parent[v] = parent[parent[v]]
            v = parent[v]
        return v
    column_count = len(matrix[0]) if matrix else 0
    for j in range(column_count):
        ends = [(i, matrix[i][j]) for i in range(vertex_count) if matrix[i][j]]
        assert len(ends) == 2 and sorted(c for i, c in ends) == [-1, 1]
        u, v = (i for i, c in ends)
        parent[find(u)] = find(v)
    return len({find(v) for v in range(vertex_count)})

def check_strand(n, d):
    dimensions = [len(basis(h, n, d)) for h in range(d)]
    assert all(p <= n-3*(d-1) for mon in monomials(n, d) for p in mon)
    matrices = []
    ranks = []
    for h in range(1, d):
        matrix, rows, columns = differential(h, n, d)
        assert len(rows) == dimensions[h-1] and len(columns) == dimensions[h]
        ranks.append(unit_rank(matrix, len(columns)))
        if matrices:
            check_composition(matrices[-1], matrix, len(columns))
        matrices.append(matrix)
    homology = [dimensions[h] - ([0]+ranks)[h] - (ranks+[0])[h]
                for h in range(d)]
    assert not any(homology[1:]), (n, d, homology)
    assert homology[0] == component_count(matrices[0], dimensions[0])
    return dict(bidegree=[n, d], dimensions=dimensions, ranks=ranks,
                homology=homology, all_nonzero_smith_factors_are_units=True)

# Check the generator degrees, not merely their later appearances in (34,4).
cubic_checks = [check_strand(n, 3) for n in range(9, 32)
                if monomials(n, 3)]
for item in cubic_checks:
    assert item["ranks"][-1] == item["dimensions"][-1]
assert all(g["d"] == 3 and g["n"] <= 31
           for g in GENERATORS if g["h"] == 2)
assert [(g["n"], g["d"]) for g in GENERATORS if g["h"] == 3] == [(34, 4)]

requested = []
for nd, dimensions, ranks in zip(DATA["requested_strands"],
                                 DATA["expected_dimensions"],
                                 DATA["expected_ranks"]):
    item = check_strand(*nd)
    assert item["dimensions"] == dimensions and item["ranks"] == ranks
    requested.append(item)

# The printed F31 boundaries differ from the certificate basis by signs only.
assert terms(BY_ID["e2_31_3_1"]) == {
    ("e1_18_2_1", (13,)): 1, ("e1_24_2_1", (7,)): -1,
    ("e1_26_2_2", (5,)): 1}
assert terms(BY_ID["e2_31_3_2"]) == {
    ("e1_14_2_1", (17,)): 1, ("e1_20_2_1", (11,)): -1,
    ("e1_24_2_2", (7,)): 1}
assert terms(BY_ID["e2_31_3_3"]) == {
    ("e1_18_2_1", (13,)): 1, ("e1_20_2_1", (11,)): -1,
    ("e1_26_2_1", (5,)): 1, ("e1_28_2_1", (3,)): -1}
assert DATA["illustrated_cubic_basis_at_31"] == {
    "e2_31_3_1": {"name": "e31,3'", "sign": 1},
    "e2_31_3_2": {"name": "e31,3''", "sign": 1},
    "e2_31_3_3": {"name": "e31,3", "sign": -1}}

top = BY_ID[DATA["pyramid_top_generator"]]
assert terms(top) == {
    ("e2_21_3_1", (13,)): 1, ("e2_23_3_1", (11,)): -1,
    ("e2_27_3_1", (7,)): -1, ("e2_29_3_2", (5,)): 1,
    ("e2_31_3_1", (3,)): -1}
assert terms(BY_ID["e2_21_3_1"]) == {
    ("e1_10_2_1", (11,)): 1, ("e1_16_2_1", (5,)): -1,
    ("e1_18_2_1", (3,)): 1}

vertices = {name: tuple(mon) for name, mon in DATA["pyramid_vertices"].items()}
assert vertices == {"U": (3, 7, 11, 13), "A": (3, 5, 13, 13),
                    "B": (5, 5, 11, 13), "C": (5, 7, 11, 11),
                    "D": (3, 5, 7, 19)}
vertex_name = {mon: name for name, mon in vertices.items()}
edges = {}
face_sets = []
for (face, multiplier), face_sign in terms(top).items():
    adjacency = defaultdict(set)
    face_vertices = set()
    for (quadratic, mon), incidence in terms(BY_ID[face]).items():
        mon = tuple(sorted(mon + multiplier))
        key = (quadratic, mon)
        ends = {}
        for (target, pair), sign in terms(BY_ID[quadratic]).items():
            assert target == "1" and sign in (-1, 1)
            ends[sign] = vertex_name[tuple(sorted(mon + pair))]
        assert len(ends) == 2
        origin, end = ends[-1], ends[1]
        assert prod(vertices[origin]) < prod(vertices[end])
        adjacency[origin].add(end)
        adjacency[end].add(origin)
        face_vertices.update((origin, end))
        if key not in edges:
            edges[key] = dict(origin=origin, end=end, incidences=[])
        assert (edges[key]["origin"], edges[key]["end"]) == (origin, end)
        edges[key]["incidences"].append(face_sign*incidence)
    assert all(len(neighbors) == 2 for neighbors in adjacency.values())
    reached = set()
    stack = [next(iter(face_vertices))]
    while stack:
        v = stack.pop()
        if v not in reached:
            reached.add(v)
            stack.extend(adjacency[v] - reached)
    assert reached == face_vertices
    face_sets.append(frozenset(face_vertices))
assert len(edges) == 8
assert all(sorted(edge["incidences"]) == [-1, 1] for edge in edges.values())
assert set(face_sets) == {frozenset(face) for face in
                        [["U", "A", "B"], ["U", "B", "C"], ["U", "C", "D"],
                         ["U", "D", "A"], ["A", "B", "C", "D"]]}
assert len(face_sets) == 5

print(json.dumps({
    "status": "PASS",
    "quadratic_star_generators_checked": len(actual_quadratics),
    "quadratic_anchor_sign_and_increasing_gap_labels_checked": True,
    "cubic_generator_strands_checked": len(cubic_checks),
    "strands": requested,
    "pyramid_boundary_f_vector": [5, 8, 5],
    "pyramid_face_cycles_and_opposite_edge_incidences_checked": True,
    "scope": "The pyramid is the support of the unique 3-cell, not the whole strand."
}, indent=2))



==> anc/supplement/computations/illustrated-strands-data.json <==
{
  "description": "Quadratic maximum-product stars through weight 42, compatible cubic cycles through weight 31, and the illustrated unique third generator in (34,4).",
  "prime_support_through": 41,
  "generators": [
    {
      "id": "1",
      "h": 0,
      "n": 0,
      "d": 0,
      "boundary": []
    },
    {
      "id": "e1_10_2_1",
      "h": 1,
      "n": 10,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            5,
            5
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            7
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_14_2_1",
      "h": 1,
      "n": 14,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            7,
            7
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            11
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_16_2_1",
      "h": 1,
      "n": 16,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            5,
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            13
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_18_2_1",
      "h": 1,
      "n": 18,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            7,
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            13
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_20_2_1",
      "h": 1,
      "n": 20,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            7,
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            17
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_22_2_1",
      "h": 1,
      "n": 22,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            11,
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            19
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_22_2_2",
      "h": 1,
      "n": 22,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            11,
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            17
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_24_2_1",
      "h": 1,
      "n": 24,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            11,
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            19
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_24_2_2",
      "h": 1,
      "n": 24,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            11,
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            7,
            17
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_26_2_1",
      "h": 1,
      "n": 26,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            13,
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            23
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_26_2_2",
      "h": 1,
      "n": 26,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            13,
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            7,
            19
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_28_2_1",
      "h": 1,
      "n": 28,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            11,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            23
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_30_2_1",
      "h": 1,
      "n": 30,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            13,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            7,
            23
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_30_2_2",
      "h": 1,
      "n": 30,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            13,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            11,
            19
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_32_2_1",
      "h": 1,
      "n": 32,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            13,
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            29
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_34_2_1",
      "h": 1,
      "n": 34,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            31
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_34_2_2",
      "h": 1,
      "n": 34,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            29
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_34_2_3",
      "h": 1,
      "n": 34,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            11,
            23
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_36_2_1",
      "h": 1,
      "n": 36,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            31
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_36_2_2",
      "h": 1,
      "n": 36,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            7,
            29
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_36_2_3",
      "h": 1,
      "n": 36,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            13,
            23
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_38_2_1",
      "h": 1,
      "n": 38,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            19,
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            7,
            31
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_40_2_1",
      "h": 1,
      "n": 40,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            23
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            3,
            37
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_40_2_2",
      "h": 1,
      "n": 40,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            17,
            23
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            11,
            29
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_42_2_1",
      "h": 1,
      "n": 42,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            19,
            23
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            5,
            37
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_42_2_2",
      "h": 1,
      "n": 42,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            19,
            23
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            11,
            31
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e1_42_2_3",
      "h": 1,
      "n": 42,
      "d": 2,
      "boundary": [
        {
          "target": "1",
          "monomial": [
            19,
            23
          ],
          "coefficient": "1"
        },
        {
          "target": "1",
          "monomial": [
            13,
            29
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e2_21_3_1",
      "h": 2,
      "n": 21,
      "d": 3,
      "boundary": [
        {
          "target": "e1_10_2_1",
          "monomial": [
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_16_2_1",
          "monomial": [
            5
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_18_2_1",
          "monomial": [
            3
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_23_3_1",
      "h": 2,
      "n": 23,
      "d": 3,
      "boundary": [
        {
          "target": "e1_10_2_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_16_2_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_18_2_1",
          "monomial": [
            5
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_25_3_1",
      "h": 2,
      "n": 25,
      "d": 3,
      "boundary": [
        {
          "target": "e1_14_2_1",
          "monomial": [
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_18_2_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_20_2_1",
          "monomial": [
            5
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_22_2_2",
          "monomial": [
            3
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_27_3_1",
      "h": 2,
      "n": 27,
      "d": 3,
      "boundary": [
        {
          "target": "e1_16_2_1",
          "monomial": [
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_22_2_1",
          "monomial": [
            5
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_24_2_1",
          "monomial": [
            3
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_27_3_2",
      "h": 2,
      "n": 27,
      "d": 3,
      "boundary": [
        {
          "target": "e1_14_2_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_20_2_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_24_2_2",
          "monomial": [
            3
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_27_3_3",
      "h": 2,
      "n": 27,
      "d": 3,
      "boundary": [
        {
          "target": "e1_10_2_1",
          "monomial": [
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_16_2_1",
          "monomial": [
            11
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_22_2_2",
          "monomial": [
            5
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_24_2_2",
          "monomial": [
            3
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e2_29_3_1",
      "h": 2,
      "n": 29,
      "d": 3,
      "boundary": [
        {
          "target": "e1_18_2_1",
          "monomial": [
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_22_2_2",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_24_2_2",
          "monomial": [
            5
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_29_3_2",
      "h": 2,
      "n": 29,
      "d": 3,
      "boundary": [
        {
          "target": "e1_16_2_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_18_2_1",
          "monomial": [
            11
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_22_2_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_26_2_2",
          "monomial": [
            3
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_29_3_3",
      "h": 2,
      "n": 29,
      "d": 3,
      "boundary": [
        {
          "target": "e1_10_2_1",
          "monomial": [
            19
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_16_2_1",
          "monomial": [
            13
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_24_2_1",
          "monomial": [
            5
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_26_2_2",
          "monomial": [
            3
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e2_31_3_1",
      "h": 2,
      "n": 31,
      "d": 3,
      "boundary": [
        {
          "target": "e1_18_2_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_24_2_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_26_2_2",
          "monomial": [
            5
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_31_3_2",
      "h": 2,
      "n": 31,
      "d": 3,
      "boundary": [
        {
          "target": "e1_14_2_1",
          "monomial": [
            17
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_20_2_1",
          "monomial": [
            11
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_24_2_2",
          "monomial": [
            7
          ],
          "coefficient": "1"
        }
      ]
    },
    {
      "id": "e2_31_3_3",
      "h": 2,
      "n": 31,
      "d": 3,
      "boundary": [
        {
          "target": "e1_18_2_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_20_2_1",
          "monomial": [
            11
          ],
          "coefficient": "-1"
        },
        {
          "target": "e1_26_2_1",
          "monomial": [
            5
          ],
          "coefficient": "1"
        },
        {
          "target": "e1_28_2_1",
          "monomial": [
            3
          ],
          "coefficient": "-1"
        }
      ]
    },
    {
      "id": "e3_34_4_1",
      "h": 3,
      "n": 34,
      "d": 4,
      "boundary": [
        {
          "target": "e2_21_3_1",
          "monomial": [
            13
          ],
          "coefficient": "1"
        },
        {
          "target": "e2_23_3_1",
          "monomial": [
            11
          ],
          "coefficient": "-1"
        },
        {
          "target": "e2_27_3_1",
          "monomial": [
            7
          ],
          "coefficient": "-1"
        },
        {
          "target": "e2_29_3_2",
          "monomial": [
            5
          ],
          "coefficient": "1"
        },
        {
          "target": "e2_31_3_1",
          "monomial": [
            3
          ],
          "coefficient": "-1"
        }
      ]
    }
  ],
  "requested_strands": [
    [
      18,
      2
    ],
    [
      42,
      2
    ],
    [
      23,
      3
    ],
    [
      31,
      3
    ],
    [
      34,
      4
    ]
  ],
  "expected_dimensions": [
    [
      2,
      1
    ],
    [
      4,
      3
    ],
    [
      4,
      4,
      1
    ],
    [
      6,
      8,
      3
    ],
    [
      11,
      20,
      11,
      1
    ]
  ],
  "expected_ranks": [
    [
      1
    ],
    [
      3
    ],
    [
      3,
      1
    ],
    [
      5,
      3
    ],
    [
      10,
      10,
      1
    ]
  ],
  "pyramid_vertices": {
    "U": [
      3,
      7,
      11,
      13
    ],
    "A": [
      3,
      5,
      13,
      13
    ],
    "B": [
      5,
      5,
      11,
      13
    ],
    "C": [
      5,
      7,
      11,
      11
    ],
    "D": [
      3,
      5,
      7,
      19
    ]
  },
  "pyramid_top_generator": "e3_34_4_1",
  "pyramid_face_vertex_sets": [
    [
      "U",
      "A",
      "B"
    ],
    [
      "U",
      "B",
      "C"
    ],
    [
      "U",
      "C",
      "D"
    ],
    [
      "U",
      "D",
      "A"
    ],
    [
      "A",
      "B",
      "C",
      "D"
    ]
  ],
  "illustrated_cubic_basis_at_31": {
    "e2_31_3_1": {
      "name": "e31,3'",
      "sign": 1
    },
    "e2_31_3_2": {
      "name": "e31,3''",
      "sign": 1
    },
    "e2_31_3_3": {
      "name": "e31,3",
      "sign": -1
    }
  },
  "quadratic_display_labels": {
    "e1_10_2_1": {
      "name": "e10,2",
      "product_gap": 4
    },
    "e1_14_2_1": {
      "name": "e14,2",
      "product_gap": 16
    },
    "e1_16_2_1": {
      "name": "e16,2",
      "product_gap": 16
    },
    "e1_18_2_1": {
      "name": "e18,2",
      "product_gap": 12
    },
    "e1_20_2_1": {
      "name": "e20,2",
      "product_gap": 40
    },
    "e1_22_2_2": {
      "name": "e22,2",
      "product_gap": 36
    },
    "e1_22_2_1": {
      "name": "e22,2'",
      "product_gap": 64
    },
    "e1_24_2_2": {
      "name": "e24,2",
      "product_gap": 24
    },
    "e1_24_2_1": {
      "name": "e24,2'",
      "product_gap": 48
    },
    "e1_26_2_2": {
      "name": "e26,2",
      "product_gap": 36
    },
    "e1_26_2_1": {
      "name": "e26,2'",
      "product_gap": 100
    },
    "e1_28_2_1": {
      "name": "e28,2",
      "product_gap": 72
    },
    "e1_30_2_2": {
      "name": "e30,2",
      "product_gap": 12
    },
    "e1_30_2_1": {
      "name": "e30,2'",
      "product_gap": 60
    },
    "e1_32_2_1": {
      "name": "e32,2",
      "product_gap": 160
    },
    "e1_34_2_3": {
      "name": "e34,2",
      "product_gap": 36
    },
    "e1_34_2_2": {
      "name": "e34,2'",
      "product_gap": 144
    },
    "e1_34_2_1": {
      "name": "e34,2''",
      "product_gap": 196
    },
    "e1_36_2_3": {
      "name": "e36,2",
      "product_gap": 24
    },
    "e1_36_2_2": {
      "name": "e36,2'",
      "product_gap": 120
    },
    "e1_36_2_1": {
      "name": "e36,2''",
      "product_gap": 168
    },
    "e1_38_2_1": {
      "name": "e38,2",
      "product_gap": 144
    },
    "e1_40_2_2": {
      "name": "e40,2",
      "product_gap": 72
    },
    "e1_40_2_1": {
      "name": "e40,2'",
      "product_gap": 280
    },
    "e1_42_2_3": {
      "name": "e42,2",
      "product_gap": 60
    },
    "e1_42_2_2": {
      "name": "e42,2'",
      "product_gap": 96
    },
    "e1_42_2_1": {
      "name": "e42,2''",
      "product_gap": 252
    }
  },
  "orientation_convention": "Quadratic boundaries are anchor minus leaf; arrows increase prime product. This is the basis change e_new = -e_old in every positive homological degree, so higher boundary coefficient matrices are unchanged. Internal certificate IDs are stable; quadratic_display_labels gives the manuscript labels in increasing positive product gap."
}


==> anc/supplement/computations/koszul33-check.py <==
"""Integral check of the four polygon-to-Koszul classes in bidegree (33,3).

A key (r,i,j), with i<j, denotes x_r epsilon_i epsilon_j.  Coordinates in
K_1 are indexed by the exterior label: every quadratic fiber at a fixed
weight is one free abelian group in the binary Goldbach quotient.
Run with Python 3.9+; the check has no external dependencies or inputs.
"""
from collections import Counter
from fractions import Fraction
from itertools import combinations, combinations_with_replacement, product
from math import isqrt


def wedge(r, i, j):
    if i == j:
        return Counter()
    key = (r, min(i, j), max(i, j))
    assert sum(key) == 33
    return Counter({key: 1 if i < j else -1})


def combine(*terms):
    result = Counter()
    for coefficient, chain in terms:
        for key, value in chain.items():
            result[key] += coefficient * value
    return Counter({key: value for key, value in result.items() if value})


def chain(*terms):
    return combine(*((sign, wedge(r, i, j)) for sign, r, i, j in terms))


def boundary2(vector):
    result = Counter()
    for (r, i, j), value in vector.items():
        result[j] += value
        result[i] -= value
    return {p: value for p, value in result.items() if value}


def boundary3(a, b, c):
    return chain((1, a, b, c), (-1, b, a, c), (1, c, a, b))


def determinant(matrix):
    rows = [list(map(Fraction, row)) for row in matrix]
    size = len(rows)
    assert all(len(row) == size for row in rows)
    result = Fraction(1)
    for j in range(size):
        pivot = next((i for i in range(j, size) if rows[i][j]), None)
        if pivot is None:
            return 0
        if pivot != j:
            rows[pivot], rows[j] = rows[j], rows[pivot]
            result = -result
        result *= rows[j][j]
        for i in range(j+1, size):
            factor = rows[i][j] / rows[j][j]
            for k in range(j+1, size):
                rows[i][k] -= factor * rows[j][k]
    return result


primes = [p for p in range(3, 34, 2)
          if all(p % t for t in range(2, isqrt(p)+1))]
triples = [u for u in combinations_with_replacement(primes, 3) if sum(u) == 33]
named = dict(zip("ABCDEFGH", triples))
assert len(named) == 8 and named["H"] == (11, 11, 11)
labels = sorted({p for u in triples for p in u})
graph_edges = {}
for p in labels:
    leaves = [u for u in triples if p in u]
    # Removing the same factor from each endpoint leaves the quadratic fiber.
    def pair_score(u):
        a, b, c = u
        return a*b*c // p
    anchor = max(leaves, key=pair_score)
    for u in leaves:
        if u != anchor:
            edge = frozenset((anchor, u))
            assert edge not in graph_edges
            graph_edges[edge] = p
assert len(graph_edges) == 11

def face_chain(face):
    vertices = [named[letter] for letter in face]
    fixed = [graph_edges[frozenset((u, v))]
             for u, v in zip(vertices, vertices[1:] + vertices[:1])]
    turns = []
    for j, u in enumerate(vertices):
        incoming, outgoing = fixed[j-1], fixed[j]
        if incoming != outgoing:
            turns.append((1, wedge(sum(u)-incoming-outgoing, incoming, outgoing)))
    return combine(*turns)


triangle, left, right, upper = map(face_chain, ("ACG", "BCGF", "ACED", "BCEH"))
assert triangle == chain((1,23,7,3), (1,17,3,13), (1,13,13,7))
assert left == chain((1,11,19,3), (1,17,3,13), (1,13,13,7), (1,7,7,19))
assert right == chain((1,7,23,3), (1,13,3,17), (1,11,17,5), (1,5,5,23))
assert upper == chain((1,19,11,3), (1,13,3,17), (1,5,17,11))

triangle_swaps = chain((1,13,13,7), (1,3,7,23), (-1,7,3,23),
                       (1,13,3,17), (-1,3,13,17))
left_swaps = chain((1,7,7,19), (1,13,13,7), (1,13,3,17), (-1,3,11,19),
                   (-1,3,13,17), (-1,19,3,11))
assert triangle_swaps == combine((1, triangle), (1, boundary3(*named["A"])),
                                 (-1, boundary3(*named["C"])))
assert left_swaps == combine((1, left), (-1, boundary3(*named["B"])),
                             (-1, boundary3(*named["C"])))
user_left_support = ((7,7,19), (13,13,7), (13,3,17), (3,11,19))
for signs in product((-1,1), repeat=4):
    assert boundary2(chain(*((s,*term) for s,term in zip(signs,user_left_support))))

edges = set()
for u in triples:
    for i,j in combinations(sorted(set(u)), 2):
        edges.add((33-i-j,i,j))
boundaries = [boundary3(*u) for u in triples if len(set(u)) == 3]
faces = [triangle, left, right, upper]
assert (len(labels), len(edges), len(boundaries)) == (8,15,4)
assert all(not boundary2(z) and z.keys() <= edges for z in faces + boundaries)

# The integral cycle lattice of the K_2 -> K_1 incidence graph is freely
# parametrized by its coefficients on edges outside a spanning forest.
parent = {p: p for p in labels}
def root(p):
    while parent[p] != p:
        p = parent[p]
    return p
chords = []
for edge in sorted(edges):
    _,i,j = edge
    if root(i) != root(j):
        parent[root(i)] = root(j)
    else:
        chords.append(edge)
matrix = [[z[edge] for z in boundaries + faces] for edge in chords]
index = determinant(matrix)
assert len(chords) == 8 and abs(index) == 1

repeated = [(13,7,13), (7,7,19), (5,5,23)]
marker_matrix = [[z[e] for z in faces] for e in repeated]
assert abs(determinant([row[:3] for row in marker_matrix])) == 1
assert all(row[-1] == 0 for row in marker_matrix)
print("PASS: (33,3) Koszul ranks K1=8 K2=15 K3=4; four signed polygon cycles.")
print("Three K2 square coordinates (rows), triangle/left/right/upper (columns):",
      marker_matrix)
print("Integral determinant of four K3 boundaries and four face cycles in chord coordinates:", index)
print("Verified both signed swap formulas and the three-term upper cycle.")


==> anc/supplement/computations/linear-constants-check.py <==
"""Exact independent checks of the fixed-arity simplex constants.

The ordered-gap substitution on the ordered simplex gives the positive
complete homogeneous polynomial h_(i-1)(1,1/2,...,1/r).  Compare it with
the alternating inclusion-exclusion expression used in the paper.
These finite identities are consistency checks, not a proof of asymptotics.
"""
from fractions import Fraction
from math import comb, factorial
from pathlib import Path
import json


def positive_sum(r, k):
    values = [Fraction(1)] + [Fraction(0)] * k
    for j in range(1, r + 1):
        for degree in range(1, k + 1):
            values[degree] += values[degree - 1] / j
    return values[k]


rows = []
for r in range(2, 9):
    for i in range(1, 9):
        k = i - 1
        positive = positive_sum(r, k)
        alternating = sum((Fraction((-1)**(j+1)*comb(r, j), j**k)
                           for j in range(1, r+1)), Fraction(0))
        assert positive == alternating and positive > 0
        relation = positive / (factorial(r) * factorial(r+i-1))
        variable = Fraction(1, factorial(r-1)*factorial(i-1)*(r+i-1))
        if r == 2:
            assert relation == (1-Fraction(1, 2**i))/factorial(i+1)
            assert variable == Fraction(i, factorial(i+1))
        if i == 1:
            assert relation == Fraction(1, factorial(r)**2)
        rows.append({"arity": r, "homological_degree": i,
                     "relation_constant": str(relation),
                     "variable_constant": str(variable)})

result = {"status": "PASS", "exact_constant_pairs": len(rows),
          "method": "Two exact rational formulas; no floating point",
          "constants": rows,
          "scope": "Consistency checks; the asymptotic argument is in the paper"}
Path(__file__).with_suffix(".json").write_text(json.dumps(result, indent=2)+"\n",
                                             encoding="utf-8")
print("PASS: 56 exact fixed-arity/fixed-degree constants")


==> anc/supplement/computations/prime-pair-depth-check.py <==
"""Exhaustively verify the finite prime-pair condition used for depth bounds.

Requires Python 3.10+ and its standard library. Default limit: 20,000,000.
Only the chosen report is written; the expected summary is never modified.
"""
import argparse
import hashlib
import json
from math import isqrt
from pathlib import Path
import struct
from time import perf_counter


DEFAULT_LIMIT = 20_000_000


def check(limit):
    prime = bytearray(b'\x01') * (limit + 1)
    prime[0:2] = b'\x00\x00'
    for q in range(2, isqrt(limit) + 1):
        if prime[q]:
            first = q * q
            prime[first:limit + 1:q] = b'\x00' * (((limit - first) // q) + 1)
    primes = [p for p in range(3, limit + 1, 2) if prime[p]]
    allowed = primes[1:]  # Excludes 3, starts with 5.
    exceptions = []
    max_least_q = 0
    max_example = None
    digest = hashlib.sha256()
    for index, p in enumerate(primes):
        target = p + 3
        pair = None
        for q in allowed:
            if 2 * q > target:
                break
            r = target - q
            # q >= 5 implies r <= p-2 <= limit, so the sieve contains r.
            if prime[r]:
                pair = (q, r)
                assert 3 < q <= r <= p - 2
                break
        if pair is None:
            exceptions.append(p)
        else:
            q, r = pair
            digest.update(struct.pack('<III', p, q, r))
            if q > max_least_q:
                max_least_q = q
                max_example = [p, q, r]
        if (index + 1) % 250000 == 0:
            print(f'Checked {index + 1} odd primes through {p}; '
                  f'exceptions={exceptions}', flush=True)

    def trial_prime(n):
        return n >= 2 and all(n % d for d in range(2, isqrt(n) + 1))

    crosscheck = min(limit, 10000)
    assert all(bool(prime[n]) == trial_prime(n) for n in range(crosscheck + 1))
    assert exceptions == [3, 5], f'Unexpected failed prime-pair condition: {exceptions}'
    return {
        'cutoff': limit,
        'odd_prime_count': len(primes),
        'largest_prime': primes[-1],
        'exceptions_including_3_and_5': exceptions,
        'tested_primes_at_least_7': len(primes) - 2,
        'largest_least_first_summand': max_least_q,
        'example_p_q_r_for_largest_least_first_summand': max_example,
        'sha256_ordered_little_endian_uint32_witness_triples': digest.hexdigest(),
        'sieve_crosscheck_trial_division_through': crosscheck,
    }


def main():
    if not __debug__:
        raise SystemExit('Assertions are part of the check; do not use -O or -OO.')
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--limit', type=int, default=DEFAULT_LIMIT,
                        help='inclusive prime bound (default: 20000000)')
    parser.add_argument('--output', type=Path,
                        default=here.parent / 'reports' / 'prime-pair-depth-verification.json',
                        help='mutable report path; expected summary is never overwritten')
    args = parser.parse_args()
    if not 7 <= args.limit <= 2**32 - 1:
        parser.error('--limit must be between 7 and 4294967295')
    expected_path = here / 'prime-pair-depth-expected.json'
    if args.output.resolve() == expected_path.resolve():
        parser.error('--output must not overwrite the expected summary')
    start = perf_counter()
    summary = check(args.limit)
    expected_match = None
    if args.limit == DEFAULT_LIMIT:
        expected = json.loads(expected_path.read_text(encoding='utf-8'))
        assert summary == expected, 'Fresh summary differs from the recorded exact summary'
        expected_match = True
    report = {
        'status': 'PASS',
        'expected_summary_match': expected_match,
        'summary': summary,
        'elapsed_seconds': round(perf_counter() - start, 3),
        'method': 'Eratosthenes sieve; for each odd prime p, scan primes q>=5 '
                  'in increasing order, put r=p+3-q, and test primality of r. '
                  'Repeated summands are allowed. Verify q,r<=p-2 and hash the '
                  'least-q witness (p,q,r) as three little-endian uint32 values.',
        'scope': 'Finite prime-pair condition only. The manuscript turns it into '
                 'depth at most two for variable cutoffs in the verified range. '
                 'This does not compute exact depth, prove the condition beyond '
                 'the tested limit, or prove depth at most two for relation-weight cutoffs.',
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/supplement/computations/prime-pair-depth-expected.json <==
{
  "cutoff": 20000000,
  "odd_prime_count": 1270606,
  "largest_prime": 19999999,
  "exceptions_including_3_and_5": [3, 5],
  "tested_primes_at_least_7": 1270604,
  "largest_least_first_summand": 691,
  "example_p_q_r_for_largest_least_first_summand": [7499939, 691, 7499251],
  "sha256_ordered_little_endian_uint32_witness_triples": "9dcd43df6307b892e7b87c69bba0f7a38b75e99eac440d8c0946a23c19398e10",
  "sieve_crosscheck_trial_division_through": 10000
}


==> anc/supplement/verify.py <==
"""Run the arithmetic paper's six exact Python checks using only the stdlib.

Usage: python verify.py
Requires Python 3.10+; do not pass -O or -OO. Immutable inputs are verified
before and after execution. Every generated file is placed under reports/.
The three Singular scripts must be run separately as described in README.txt.
"""
from datetime import datetime, timezone
from hashlib import sha256
import json
from pathlib import Path
import shutil
import subprocess
import sys
import time


def verify_hashes(root, manifest):
    mismatches = []
    for name, record in manifest['files'].items():
        path = root / name
        actual = sha256(path.read_bytes()).hexdigest() if path.is_file() else None
        if actual != record['sha256']:
            mismatches.append({'file': name, 'expected': record['sha256'], 'actual': actual})
    return mismatches


def main():
    if not __debug__:
        raise SystemExit('Assertions are part of the checks; do not use -O or -OO.')
    if sys.version_info < (3, 10):
        raise SystemExit('Python 3.10 or newer is required.')
    root = Path(__file__).resolve().parent
    manifest = json.loads((root / 'MANIFEST.json').read_text(encoding='utf-8'))
    mismatches = verify_hashes(root, manifest)
    if mismatches:
        print(json.dumps({'status': 'FAIL', 'hash_mismatches': mismatches}, indent=2))
        return 1
    reports = root / 'reports'
    replay = reports / 'replay' / 'computations'
    replay.mkdir(parents=True, exist_ok=True)
    legacy_checks = [
        'linear-constants-check.py',
        'illustrated-strands-check.py',
        'koszul33-check.py',
        'goldbach-cutoff132-single-colon.py',
        'dual-koszul-cocycles-check.py',
    ]
    # Two original checkers write relative to __file__. Run unchanged copies
    # under reports/ so the immutable computational inputs stay untouched.
    for name in legacy_checks + ['illustrated-strands-data.json']:
        shutil.copyfile(root / 'computations' / name, replay / name)
    commands = [(name, [sys.executable, str(replay / name)]) for name in legacy_checks]
    commands.append(('prime-pair-depth-check.py', [
        sys.executable, str(root / 'computations' / 'prime-pair-depth-check.py'),
        '--output', str(reports / 'prime-pair-depth-verification.json'),
    ]))
    results = []
    start = time.monotonic()
    for name, command in commands:
        check_start = time.monotonic()
        result = subprocess.run(command, cwd=root, capture_output=True, text=True,
                                encoding='utf-8', errors='replace')
        log = reports / (Path(name).stem + '.txt')
        log.write_text(result.stdout + result.stderr, encoding='utf-8')
        status = 'PASS' if result.returncode == 0 else 'FAIL'
        results.append({
            'check': name, 'status': status, 'exit_code': result.returncode,
            'elapsed_seconds': round(time.monotonic() - check_start, 3),
            'log': log.relative_to(root).as_posix(),
        })
        print(status + ' ' + name, flush=True)
        if result.returncode:
            print(result.stdout + result.stderr)
    mismatches = verify_hashes(root, manifest)
    passed = all(result['status'] == 'PASS' for result in results) and not mismatches
    report = {
        'status': 'PASS' if passed else 'FAIL',
        'timestamp_utc': datetime.now(timezone.utc).isoformat(),
        'python_version': sys.version.split()[0],
        'immutable_hashes_match_before_and_after': not mismatches,
        'checks': results,
        'singular_scripts_executed': False,
        'elapsed_seconds': round(time.monotonic() - start, 3),
        'scope': 'Exact finite checks for the arithmetic paper. The six Python '
                 'checks run afresh. Hashes cover the three Singular scripts, '
                 'but they are not executed by this runner. General algebraic '
                 'and analytic theorems remain proved in the manuscript.',
    }
    if mismatches:
        report['hash_mismatches_after_execution'] = mismatches
    (reports / 'verification.json').write_text(json.dumps(report, indent=2) + '\n',
                                             encoding='utf-8')
    print('OVERALL ' + report['status'])
    return 0 if passed else 1


if __name__ == '__main__':
    raise SystemExit(main())

